Explicit Twisted Hilbert Class Components Beyond Classical Irregularity

Let $p \equiv 1 \pmod 6$ be prime and $K_p = \mathbf{Q}(\zeta_{3p})$. We study the reflected circular unit $\mu_p = (1+z\zeta_p)/(1+\bar z\zeta_p)$, $z = -\zeta_3^2$, and its character projections. A universal Stirling polynomial $P_m$ gives an exact identity between the anti-spectrum of $\mu_p$ and the primitive divided $\chi_{-3}$-twisted Stickelberger spectrum: $P_{p-j}(h) - P_{p-j}(1-h) = -(2h-1)(j-1)!\,b_j$, $h = z/(1+z)$. Thus the locally blind lines of the reflected unit are precisely the zeros of the corresponding divided twisted Bernoulli eigenvalues. For every $p < 500$ we enumerate these zeros. Exactly twelve character lines occur. On each line an explicit integral idempotent product of $\mu_p$ is a local $p$-th power at the conductor primes but not a global $p$-th power. Small completely split primes provide finite Artin certificates. The generalized Bernoulli number has exact $p$-adic valuation one in every case; the character-wise Main Conjecture therefore proves that each radical generates the complete Hilbert-class-field component, which has order $p$. Seven of the twelve lines occur at classically regular primes, so twisted degeneracy below 500 is more often invisible to ordinary irregularity than aligned with it. The first case, $p = 67$, is worked out in full, and a deterministic integer-arithmetic program (included as an ancillary file) reproduces the enumeration and every certificate.

==> anc/verify_twisted_class_generators.py <==
#!/usr/bin/env python3
"""Verify the explicit twisted cyclotomic class generators for p<500.

For each row (p,j,k) below, put

    K = Q(zeta_{3p}),
    psi   = chi_{-3} omega^j,
    theta = chi_{-3} omega^k,       k = p-j,

and let

    mu = (1+z eta)/(1+zbar eta),    eta = zeta_p.

The script checks four finite inputs:

1.  the reflected local coefficient S_k is zero modulo p but not
    modulo p^2;
2.  the numerator of B_{1,psi^{-1}} has exact p-adic valuation two,
    hence B_{1,psi^{-1}} has valuation one;
3.  the displayed rational prime q splits completely in K;
4.  the theta-idempotent product of mu has a nontrivial p-th-power
    residue symbol at the displayed prime above q.

Together with the local Kummer criterion and the character-wise Main
Conjecture over Q, these computations prove that the indicated
projected radical generates the complete psi-component of the Hilbert
class field.  No computer-algebra package is required.
"""

from dataclasses import dataclass
from math import comb, factorial, gcd, isqrt


@dataclass(frozen=True)
class Case:
    p: int
    j: int
    q: int
    xi: int
    z_lift: int
    h_lift: int
    strip: int
    bernoulli_numerator: int
    projected_mu: int
    residue_symbol: int
    symbol_exponent: int

    @property
    def k(self) -> int:
        return self.p - self.j


CASES = (
    Case(
        p=67,
        j=20,
        q=1609,
        xi=1363,
        z_lift=700,
        h_lift=1730,
        strip=67 * 4,
        bernoulli_numerator=67**2 * 33,
        projected_mu=1141,
        residue_symbol=320,
        symbol_exponent=24,
    ),
    Case(
        p=103,
        j=10,
        q=619,
        xi=4,
        z_lift=3446,
        h_lift=1149,
        strip=103 * 61,
        bernoulli_numerator=103**2 * 12,
        projected_mu=57,
        residue_symbol=164,
        symbol_exponent=88,
    ),
    Case(
        p=139,
        j=40,
        q=1669,
        xi=16,
        z_lift=6159,
        h_lift=14934,
        strip=139 * 75,
        bernoulli_numerator=139**2 * 64,
        projected_mu=1369,
        residue_symbol=896,
        symbol_exponent=43,
    ),
    Case(
        p=199,
        j=38,
        q=2389,
        xi=16,
        z_lift=26162,
        h_lift=8721,
        strip=199 * 147,
        bernoulli_numerator=199**2 * 149,
        projected_mu=1451,
        residue_symbol=2010,
        symbol_exponent=40,
    ),
    Case(
        p=241,
        j=220,
        q=1447,
        xi=4,
        z_lift=41227,
        h_lift=33103,
        strip=241 * 210,
        bernoulli_numerator=241**2 * 210,
        projected_mu=932,
        residue_symbol=1405,
        symbol_exponent=186,
    ),
    Case(
        p=271,
        j=182,
        q=1627,
        xi=9,
        z_lift=15476,
        h_lift=5159,
        strip=271 * 129,
        bernoulli_numerator=271**2 * 29,
        projected_mu=529,
        residue_symbol=1600,
        symbol_exponent=136,
    ),
    Case(
        p=331,
        j=182,
        q=1987,
        xi=4,
        z_lift=20885,
        h_lift=6962,
        strip=331 * 96,
        bernoulli_numerator=331**2 * 98,
        projected_mu=1305,
        residue_symbol=222,
        symbol_exponent=18,
    ),
    Case(
        p=337,
        j=130,
        q=6067,
        xi=64,
        z_lift=89771,
        h_lift=29924,
        strip=337 * 318,
        bernoulli_numerator=337**2 * 140,
        projected_mu=3005,
        residue_symbol=5922,
        symbol_exponent=94,
    ),
    Case(
        p=337,
        j=136,
        q=6067,
        xi=64,
        z_lift=89771,
        h_lift=29924,
        strip=337 * 295,
        bernoulli_numerator=337**2 * 147,
        projected_mu=339,
        residue_symbol=872,
        symbol_exponent=306,
    ),
    Case(
        p=409,
        j=348,
        q=4909,
        xi=81,
        z_lift=157928,
        h_lift=52643,
        strip=409 * 207,
        bernoulli_numerator=409**2 * 225,
        projected_mu=3913,
        residue_symbol=1430,
        symbol_exponent=39,
    ),
    Case(
        p=421,
        j=348,
        q=17683,
        xi=15979,
        z_lift=64855,
        h_lift=80699,
        strip=421 * 184,
        bernoulli_numerator=421**2 * 344,
        projected_mu=12249,
        residue_symbol=15451,
        symbol_exponent=6,
    ),
    Case(
        p=457,
        j=362,
        q=13711,
        xi=1024,
        z_lift=124438,
        h_lift=111096,
        strip=457 * 134,
        bernoulli_numerator=457**2 * 195,
        projected_mu=8316,
        residue_symbol=66,
        symbol_exponent=147,
    ),
)


def is_prime(value: int) -> bool:
    if value < 2:
        return False
    for divisor in range(2, isqrt(value) + 1):
        if value % divisor == 0:
            return value == divisor
    return True


def chi_minus_three(value: int) -> int:
    residue = value % 3
    if residue == 1:
        return 1
    if residue == 2:
        return -1
    return 0


def stirling_row(order: int, modulus: int) -> list[int]:
    """The row {order \\brace degree}, reduced modulo modulus."""
    row = [1] + [0] * order
    for _ in range(order):
        row = [0] + [
            (row[index - 1] + index * row[index]) % modulus
            for index in range(1, order + 1)
        ]
    return row


def projector_value(modulus: int, order: int, argument: int) -> int:
    """Evaluate the universal projector polynomial P_order."""
    stirling = stirling_row(order, modulus)
    value = 0
    factorial_degree_minus_one = 1
    for degree in range(1, order + 1):
        if degree > 1:
            factorial_degree_minus_one = (
                factorial_degree_minus_one * (degree - 1)
            ) % modulus
        sign = -1 if (order + degree) % 2 else 1
        value = (
            value
            + sign
            * factorial_degree_minus_one
            * stirling[degree]
            * pow(argument, degree, modulus)
        ) % modulus
    return value * pow(factorial(order), -1, modulus) % modulus


def hensel_sixth_root(p: int) -> int:
    """Lift the smaller root of z^2-z+1 modulo p to modulo p^2."""
    root = next(
        value
        for value in range(p)
        if (value * value - value + 1) % p == 0
    )
    modulus = p * p
    return (
        root
        - (root * root - root + 1)
        * pow(2 * root - 1, -1, modulus)
    ) % modulus


def bernoulli_numerator(p: int, j: int) -> int:
    """Compute the numerator sum modulo p^3 using Teichmuller lifts."""
    modulus = p**3
    conductor = 3 * p
    value = 0
    for a in range(1, conductor):
        if gcd(a, conductor) != 1:
            continue
        teichmuller = pow(a % p, p * p, modulus)
        value = (
            value
            + a
            * chi_minus_three(a)
            * pow(teichmuller, -j, modulus)
        ) % modulus
    return value


def twisted_zero_indices(p: int) -> list[int]:
    """Return all even twisted-degenerate indices for this prime."""
    return [
        j
        for j in range(2, p - 2, 2)
        if (
            3
            * sum(
                pow(residue, -j, p)
                for residue in range(2, p, 3)
            )
        )
        % p
        == 0
    ]


def ordinary_irregular_indices(p: int) -> list[int]:
    """Return the ordinary irregular indices 2,4,...,p-3.

    The Bernoulli numbers are built directly modulo p from

        sum_{r=0}^n binom(n+1,r) B_r = 0.

    Every denominator n+1 used here is invertible modulo p.
    """
    bernoulli = [1]
    for n in range(1, p - 2):
        subtotal = sum(
            comb(n + 1, r) * bernoulli[r]
            for r in range(n)
        ) % p
        bernoulli.append((-subtotal * pow(n + 1, -1, p)) % p)
    return [
        n
        for n in range(2, p - 2, 2)
        if bernoulli[n] == 0
    ]


def projected_residue(case: Case) -> tuple[int, int, int]:
    """Return eta, the projected unit, and its power-residue symbol."""
    p = case.p
    conductor = 3 * p
    q = case.q

    eta = pow(case.xi, 3, q)
    rho = pow(case.xi, p, q)
    inverse_group_order = pow(2 * (p - 1), -1, p)

    projected = 1
    for a in range(1, conductor):
        if gcd(a, conductor) != 1:
            continue

        theta_a = (
            chi_minus_three(a) * pow(a % p, case.k, p)
        ) % p
        coefficient = (
            inverse_group_order * pow(theta_a, -1, p)
        ) % p

        eta_a = pow(eta, a, q)
        rho_a = pow(rho, a, q)
        z_a = (-pow(rho_a, 2, q)) % q
        z_bar_a = (1 - z_a) % q
        mu_a = (
            (1 + z_a * eta_a)
            * pow((1 + z_bar_a * eta_a) % q, -1, q)
        ) % q
        projected = (
            projected * pow(mu_a, coefficient, q)
        ) % q

    symbol = pow(projected, (q - 1) // p, q)
    return eta, projected, symbol


expected_pairs = [(case.p, case.j) for case in CASES]
observed_pairs = [
    (p, j)
    for p in range(7, 500, 6)
    if is_prime(p)
    for j in twisted_zero_indices(p)
]
assert observed_pairs == expected_pairs
print(
    "PASS: the listed 12 pairs are exactly all twisted-degenerate "
    "lines with p<500 and p=1 mod 6"
)

ordinary_irregular = {
    67: [58],
    103: [24],
    139: [],
    199: [],
    241: [],
    271: [84],
    331: [],
    337: [],
    409: [126],
    421: [240],
    457: [],
}
for p, expected in ordinary_irregular.items():
    assert ordinary_irregular_indices(p) == expected
regular_rows = sum(
    not ordinary_irregular[case.p]
    for case in CASES
)
assert regular_rows == 7
print(
    "PASS: 7 of the 12 twisted-degenerate rows occur at "
    "classically regular primes"
)


for case in CASES:
    p = case.p
    p2 = p * p
    conductor = 3 * p

    assert p % 6 == 1
    assert case.j % 2 == 0
    assert case.k == p - case.j
    assert 2 <= case.k <= p - 2

    z = hensel_sixth_root(p)
    h = z * pow(1 + z, -1, p2) % p2
    strip = (
        projector_value(p2, case.k, h)
        - projector_value(p2, case.k, (1 - h) % p2)
    ) % p2
    assert (z, h, strip) == (
        case.z_lift,
        case.h_lift,
        case.strip,
    )
    assert strip % p == 0 and strip % p2 != 0

    numerator = bernoulli_numerator(p, case.j)
    assert numerator == case.bernoulli_numerator
    assert numerator % p2 == 0 and numerator % (p**3) != 0
    bernoulli_divided_digit = (
        (numerator // p2) * pow(3, -1, p)
    ) % p

    assert is_prime(case.q)
    assert (case.q - 1) % conductor == 0
    assert pow(case.xi, conductor, case.q) == 1
    assert pow(case.xi, conductor // 3, case.q) != 1
    assert pow(case.xi, conductor // p, case.q) != 1

    eta, projected, symbol = projected_residue(case)
    assert projected == case.projected_mu
    assert symbol == case.residue_symbol
    assert symbol == pow(eta, case.symbol_exponent, case.q)
    assert symbol != 1

    print(
        f"PASS p={p}: S_{case.k}=p*{strip // p} mod p^2 "
        "(simple local zero)"
    )
    print(
        f"PASS p={p}: Bernoulli numerator=p^2*"
        f"{numerator // p2} mod p^3; divided digit "
        f"{bernoulli_divided_digit}"
    )
    print(
        f"PASS p={p}: q={case.q}, zeta_{conductor}->{case.xi}, "
        f"projected unit={projected}"
    )
    print(
        f"PASS p={p}: residue symbol=zeta_p^"
        f"{case.symbol_exponent}={symbol} != 1"
    )
    print(
        f"THEOREM INPUT p={p}: the chi_-3*omega^{case.j} "
        f"class component has order {p}"
    )

